How Penalty Leads to Improvement: a Measurement Study of Wireless Backoff

Despite much theoretical work, different modifications of backoff protocols in 802.11 networks lack empirical evidence demonstrating their real-life performance. To fill the gap we have set out to experiment with performance of exponential backoff by varying its backoff factor. Despite the satisfactory results for throughput, we have witnessed poor fairness manifesting in severe capture effect. The design of standard backoff protocol allows already successful nodes to remain successful, giving little chance to those nodes that failed to capture the channel in the beginning. With this at hand, we ask a conceptual question: Can one improve the performance of wireless backoff by introducing a mechanism of self-penalty, when overly successful nodes are penalized with big contention windows? Our real-life measurements using commodity hardware demonstrate that in many settings such mechanism not only allows to achieve better throughput, but also assures nearly perfect fairness. We further corroborate these results with simulations and an analytical model. Finally, we present a backoff factor selection protocol which can be implemented in access points to enable deployment of the penalty backoff protocol to consumer devices.

==> improve.R <==
print ("Improvement (%) in lossy environment")

print("Rollback backoff vs. Standard")
((11.16-8.45)/8.45*100+(9.16-5.75)/5.75*100+(9.63-4.69)/4.69*100+(10.22-4.8)/4.8*100)/4
#min((11.16-8.45)/8.45*100, (9.16-5.75)/5.75*100, (9.63-4.69)/4.69*100, (10.22-4.8)/4.8*100)
#max((11.16-8.45)/8.45*100, (9.16-5.75)/5.75*100, (9.63-4.69)/4.69*100, (10.22-4.8)/4.8*100)


print("Rollback backoff vs. Fixed CW")
((11.16-7.16)/8.16*100+(9.16-5.28)/5.28*100+(9.63-4.46)/4.46*100+(10.22-4.11)/4.11*100)/4
#min((11.16-7.16)/7.16*100, (9.16-5.28)/5.28*100, (9.63-4.46)/4.46*100, (10.22-4.11)/4.11*100)
#max((11.16-7.16)/7.16*100, (9.16-5.28)/5.28*100, (9.63-4.46)/4.46*100, (10.22-4.11)/4.11*100)

print("Backoff with penalty vs. Standard")
((11.87-8.45)/8.45*100+(10.93-5.75)/5.75*100+(11.63-4.69)/4.69*100+(10.81-4.8)/4.8*100)/4
#min((11.87-8.45)/8.45*100, (10.93-5.75)/5.75*100, (11.63-4.69)/4.69*100, (10.81-4.8)/4.8*100)
#max((11.87-8.45)/8.45*100, (10.93-5.75)/5.75*100, (11.63-4.69)/4.69*100, (10.81-4.8)/4.8*100)
print("Backoff with penalty vs. Fixed CW")
((11.87-7.16)/8.16*100+(10.93-5.28)/5.28*100+(11.63-4.46)/4.46*100+(10.81-4.11)/4.11*100)/4
#min((11.87-7.16)/7.16*100, (10.93-5.28)/5.28*100, (11.63-4.46)/4.46*100, (10.81-4.11)/4.11*100)
#max((11.87-7.16)/7.16*100, (10.93-5.28)/5.28*100, (11.63-4.46)/4.46*100, (10.81-4.11)/4.11*100)

print("Improvement in mild network environment")
print("Backoff w. penalty vs. Standard")

((18.21-9.75)/9.75*100+(15.74-8.8)/8.8*100+(14.92-7.75)/7.75*100+(15.05-6.93)/6.93*100)/4
print("Backoff w. penalty vs. Fixed CW")
((18.21-6.46)/6.46*100+(15.74-6.22)/6.22*100+(14.92-5.52)/5.52*100+(15.05-4.69)/4.69*100)/4
print("Rollback vs. Standard")
((12.74-9.75)/9.75*100+(12.68-8.8)/8.8*100+(11.86-7.75)/7.75*100+(11.63-6.93)/6.93*100)/4
print("Rollback vs. Fixed CW")
((12.74-6.46)/6.46*100+(12.68-6.22)/6.22*100+(11.86-5.52)/5.52*100+(11.63-4.69)/4.69*100)/4


print ("Improvement for rollback backoff. Lossy vs Normal environment")
((12.74-11.16)/11.87+(12.68-9.16)/9.16+(11.86-9.63)/9.63 + (11.63-10.22)/10.22)/4

print ("Improvement for backoff with penalty. Lossy vs Normal environment")
((18.21-11.87)/11.16+(15.74-10.93)/10.93+(14.92-11.63)/11.63 + (15.05-10.81)/10.81)/4

print ("Improvement for standard. Lossy vs Normal environment")
((9.75-8.45)/8.45+(8.8-5.75)/5.75+(7.75-4.69)/4.69 + (6.69-4.8)/4.8)/4

print ("Improvement for backoff with fixed cw. Lossy vs Normal environment")
((6.5-7.16)/7.16+(6.22-5.28)/5.28+(5.52-4.46)/4.46 + (4.69-4.11)/4.11)/4


